Central $L$-values of newforms and local polynomials

In this paper, we characterize the vanishing of twisted central $L$-values attached to newforms of square-free level in terms of certain polynomials of quadratic forms introduced by Zagier and the action of finitely many Hecke operators thereon. To be more precise, we establish that a twisted central $L$-value attached to a newform vanishes if and only if a certain explicitly computable polynomial is constant. We describe these constants explicitly in two different ways. One of the descriptions involves the generalized Hurwitz class numbers, which were introduced by Pei and Wang in $2003$. We provide some numerical examples and conclude by offering some questions for future work.

==> anc/LocalPolyCodeFinal.sage <==
P.<X>=QQ[];

def genus_char(D0,Q):
    # This code is adapted from https://github.com/nathancryan/jacobi-forms/blob/master/code/
    Delt=D0*D
    a=Q[0]
    b=Q[1]
    c=Q[2]
    a0 = a / N
    if gcd([a0, b, c, D0]) != 1:
        return 0
    if Delt % D0 != 0:
        return 0
    if not mod(Delt/D0, 4*N).is_square():
        return 0
    m1 = prime_to_m_part(N, c)
    m2 = N / m1
    n = QuadraticForm(ZZ, 2, [m1 * a0, b, m2 * c]).basiclemma(D0)
    return kronecker_symbol(D0, n)
    
def simple_forms(Delt):
    L=[];
    for b in range(floor(sqrt(Delt))+1):
        if (Delt-b^2)%4==0:
            for a in divisors((Delt-b^2)/4):
                c=(b^2-Delt)/(4*a);
                L+=[[a,b,c],[a,-b,c]];
    return L

def GammaAction(Q,g):
    a=g[0][0]
    b=g[0][1]
    c=g[1][0]
    d=g[1][1]
    A=Q[0]
    B=Q[1]
    C=Q[2]
    f=(A*(a*X+b*1)^2+B*(a*X+b*1)*(c*X+d*1)+C*(c*X+d*1)^2)
    return [f[2],f[1],f[0]]

def gamma_set(x):
    L=continued_fraction(x);
    S=[matrix([[1,0],[0,1]])]
    for i in range(1,len(L)+1):
        S+=[prod(matrix([[0,1],[1,-L[i-j]]]) for j in range(1,i+1))]
    S+=[matrix([[0,1],[1,0]])*S[-1]]
    return S

def Qbrackets(Delt,x):
    S=gamma_set(x)
    T=simple_forms(Delt)
    final_set=[]
    for t in T:
        a=t[0]
        b=t[1]
        c=t[2]
        for s in S:
            A=s[0][0]
            B=s[0][1]
            C=s[1][0]
            D=s[1][1]
            if C!=0:
                v1=a*(A/C)^2+b*(A/C)+c
            if C==0:
                v1=a
            if (C*x+D)!=0:
                v2=a*(floor((A*x+B)/(C*x+D)))^2+b*(floor((A*x+B)/(C*x+D)))+c
            if (C*x+D)==0:
                v2=a
            if v1<0:
                if v2>0:
                    cand=GammaAction(t,s)
                    if (ZZ(cand[0]))%N==0:
                        final_set+=[(cand[0],cand[1],cand[2])]
    return(list(set(final_set)))

def Plocal(z):
    return sum(genus_char(D0,Q)*(Q[0]*z^2+Q[1]*z+Q[2])^(k-1) for Q in Qbrackets(D*D0,z))

def hecke(m,x):
    return m^((2-2*k)-1)*sum(d^(-(2-2*k))*sum(Plocal(((m/d)*x+b)/d) for b in range(d)) for d in divisors(m))

def Hecke(m,n,x):
    return sum(d^((2-2*k)-1)*hecke(ZZ((m*n)/(d*d)),x) for d in divisors(gcd(m,n)))

def Heckeaction15(x):
# This is (T_11-11^(1-2*k)*32)*(T_7+7^(1-2*k)*24) 
    return Hecke(7,11,x)+7^(1-2*k)*24*hecke(11,x)-(11)^(1-2*k)*32*hecke(7,x)-768*77^(1-2*k)*Plocal(x)
    
def Heckeaction22(x):
# This is (T_(13)-13^(1-2*k)*(20*sqrt(3)+40))*(T_(13)-13^(1-2*k)*(-20*sqrt(3)+40))*(T_3+3^(1-2*k)*7)*(T_5+5^(1-2*k)*3)
    return 7*3^(2-2*k)*5^(1-2*k)*Hecke(13,13,x)+3*5^(1-2*k)*Hecke(39,13,x)+7*3^(1-2*k)*Hecke(65,13,x)-112*13^(1-2*k)*15^(2-2*k)*hecke(13,x)-48*5^(2-2*k)*13^(1-2*k)*hecke(39,x)-560*39^(1-2*k)*hecke(65,x)-80*13^(1-2*k)*hecke(195,x)+48*5^(3-2*k)*13^(2-4*k)*hecke(3,x)+2800*3^(1-2*k)*13^(2-4*k)*hecke(5,x)+400*13^(2-4*k)*hecke(15,x)+112*3^(2-2*k)*5^(3-2*k)*13^(2-4*k)*Plocal(x)+Hecke(13,195,x)

==> anc/PariResults.txt <==
gp > default(parisize, 12000000000);
  ***   Warning: new stack size = 12000000000 (11444.092 Mbytes).
gp > default(parisizemax, 30000000000);
  ***   Warning: new maximum stack size = 30000000000 (28610.229 Mbytes).
gp >

------------------------------------------------------
## Weight 4, level 7
------------------------------------------------------

gp > [N,k,chi] = [7,4,Mod(1,7)];
gp > mf = mfinit([N,k,chi],0);
gp > lf = mfeigenbasis(mf);
gp > f = lf[1];
gp > Ser(mfcoefs(f, 10), q)
%5 = q - q^2 - 2*q^3 - 7*q^4 + 16*q^5 + 2*q^6 - 7*q^7 + 15*q^8 - 23*q^9 - 16*q^10 + O(q^11)
gp > L1 = lfunmf(mf,f);
gp > L1conductor = N;
gp > for(D=1, 100, if((D % 4 == 0 || D % 4 == 1 && issquare(D)==0 && kronecker(D,7) == 1 && issquare(Mod(D, 4*N)) == 1), [G1,chi1] = znchar(D); if((gcd(zncharconductor(G1,chi1), L1conductor) == 1 && zncharconductor(G1,chi1) == D), chi2 = znchartokronecker(G1,chi1); LD = lfuntwist(L1,chi2); print([D, lfun(LD,2)]))))
[8, 1.2983692192130711375893229928999326798]
[29, 3.0099284870131910348040309009514148833]
[37, 3.1995943935486026113894829892031403933 E-39]
[44, 1.6105498043944806691901783703062393856]
[53, 1.2182582742861240290393318373997308886]
[57, 0.27307434417613800499093302756762312733]
[60, 2.2756675498667807475371211873202388155]
[65, 0.22424519595957763793365184817315526516]
[85, 0.59982530784889805834176403161915637525]
[88, 1.2811845241417555789783283264928263732]
[92, -8.2726694742288384005238691136250337724 E-39]
[93, 0.52411760923560989179542977257662226851]
gp > for(D=1, 500, if((D % 4 == 0 || D % 4 == 1 && issquare(D)==0 && kronecker(D,7) == 1 && issquare(Mod(D, 4*N)) == 1), [G1,chi1] = znchar(D); if((gcd(zncharconductor(G1,chi1), L1conductor) == 1 && zncharconductor(G1,chi1) == D), chi2 = znchartokronecker(G1,chi1); LD = lfuntwist(L1,chi2); if(abs(lfun(LD,2)) < 0.00000000001, print(D)))))
37
92
149
253
492
gp >

gp > default(realbitprecision, 32);

------------------------------------------------------
## Weight 4, level 15
------------------------------------------------------

gp > [N,k,chi] = [15,4,Mod(1,15)];
gp > mf = mfinit([N,k,chi],0);
gp > lf = mfeigenbasis(mf);
gp > f = lf[1];
gp > Ser(mfcoefs(f, 10), q)
%9 = q + 3*q^2 - 3*q^3 + q^4 - 5*q^5 - 9*q^6 + 20*q^7 - 21*q^8 + 9*q^9 - 15*q^10 + O(q^11)
gp > L1 = lfunmf(mf,f);
gp > L1conductor = N;
gp > for(D=1, 200, if((D % 4 == 0 || D % 4 == 1 && issquare(D)==0 && kronecker(D,3) == 1 && kronecker(D,5) == 1 && issquare(Mod(D, 4*N)) == 1), [G1,chi1] = znchar(D); if((gcd(zncharconductor(G1,chi1), L1conductor) == 1 && zncharconductor(G1,chi1) == D), chi2 = znchartokronecker(G1,chi1); LD = lfuntwist(L1,chi2); print([D, lfun(LD,2)]))))
[61, 0.378936801]
[76, 0.272484089]
[109, 1.42778988]
[124, 0.522984721]
[136, 0.711431665]
[181, 2.09845574 E-10]
[184, 2.18806481]
gp > for(D=1, 2000, if((D % 4 == 0 || D % 4 == 1 && issquare(D)==0 && kronecker(D,3) == 1 && kronecker(D,5) == 1 && issquare(Mod(D, 4*N)) == 1), [G1,chi1] = znchar(D); if((gcd(zncharconductor(G1,chi1), L1conductor) == 1 && zncharconductor(G1,chi1) == D), chi2 = znchartokronecker(G1,chi1); LD = lfuntwist(L1,chi2); if(abs(lfun(LD,2)) < 0.0000001, print(D)))))
181
229
1009
1501
gp >

------------------------------------------------------
## Weight 4, level 22
------------------------------------------------------

gp > [N,k,chi] = [22,4,Mod(1,22)];
gp > mf = mfinit([N,k,chi],0);
gp > lf = mfeigenbasis(mf);
gp > f = lf[2];
gp > Ser(mfcoefs(f,10),q)
%20 = q - 2*q^2 + 4*q^3 + 4*q^4 + 14*q^5 - 8*q^6 - 8*q^7 - 8*q^8 - 11*q^9 - 28*q^10 + O(q^11)
gp > L1 = lfunmf(mf,f);
gp > L1conductor = N;
gp > for(D=1, 200, if((D % 4 == 0 || D % 4 == 1 && issquare(D)==0 && kronecker(D,2) == 1 && kronecker(D,11) == 1 && issquare(Mod(D, 4*N)) == 1), [G1,chi1] = znchar(D); if((gcd(zncharconductor(G1,chi1), L1conductor) == 1 && zncharconductor(G1,chi1) == D), chi2 = znchartokronecker(G1,chi1); LD = lfuntwist(L1,chi2); print([D, lfun(LD,2)]))))
[89, 2.95641694]
[97, 1.15481010]
[113, 0.0574024630]
[137, 0.0429998911]
[177, 0.263530452]
[185, 0.109610110]
gp > for(D=1, 3000, if((D % 4 == 0 || D % 4 == 1 && issquare(D)==0 && kronecker(D,2) == 1 && kronecker(D,11) == 1 && issquare(Mod(D, 4*N)) == 1), [G1,chi1] = znchar(D); if((gcd(zncharconductor(G1,chi1), L1conductor) == 1 && zncharconductor(G1,chi1) == D), chi2 = znchartokronecker(G1,chi1); LD = lfuntwist(L1,chi2); if(abs(lfun(LD,2)) < 0.0000001, print(D)))))
1985
2337
gp > 
